Expectation Consistent Plug-and-Play for MRI

For image recovery problems, plug-and-play (PnP) methods have been developed that replace the proximal step in an optimization algorithm with a call to an application-specific denoiser, often implemented using a deep neural network. Although such methods have been successful, they can be improved. For example, the denoiser is often trained using white Gaussian noise, while PnP's denoiser input error is often far from white and Gaussian, with statistics that are difficult to predict from iteration to iteration. PnP methods based on approximate message passing (AMP) are an exception, but only when the forward operator behaves like a large random matrix. In this work, we design a PnP method using the expectation consistent (EC) approximation algorithm, a generalization of AMP, that offers predictable error statistics at each iteration, from which a deep-net denoiser can be effectively trained.

==> figures/fourier_wavelet_mtx.m <==
addpath('~/matlab/D-AMP_Toolbox/TestImages')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% try 1D with reordered DFT freqs

N = 1024; % # rows of square image
D = 3; % depth of DWT in 1:inf (inf uses maximum depth) []
wname = 'db3'  % type of filter to use in DWT [db1]

% compute some quantities
Dmax = wmaxlev(N*[1,1],wname); % max # of detail levels
if Dmax==0, error('Dmax=0'); end;
if D>Dmax, D = Dmax, end; % clip requested # of detail levels
h = daubcqf(2*str2num(wname(end)),'min');

% matrices
F1 = sqrt(1/N)*dftmtx(N); % 1D unitary DFT matrix
indxF = reshape([1:N/2;N:-1:N/2+1],N,1); % reorder
F1s = F1(indxF,:);

W1 = zeros(N); % 1D unitary DWT matrix
for i=1:N, ei = zeros(N,1); ei(i)=1; W1(:,i) = mdwt(ei,h,D); end

% combined matrix
A1 = sqrt(N)*F1s*W1';

% plot
figure(1); clf;
imagesc(abs(A1)); colormap gray; title('DFT * DWT''')
axis('square'); axis('tight'); axis('equal')
colorbar
drawnow

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% try 2D with reordered 1D-DFT freqs

sqrtN = 32; % # rows of square image
D = 2; % depth of DWT in 1:inf (inf uses maximum depth) []
wname = 'db4'; % type of filter to use in DWT [db1]

% compute some quantities
N = sqrtN^2; % number of pixels
Dmax = wmaxlev(sqrtN*[1,1],wname); % max # of detail levels
if Dmax==0, error('Dmax=0'); end;
if D>Dmax, D = Dmax, end; % clip requested # of detail levels
h = daubcqf(2*str2num(wname(end)),'min');

% matrices
F1 = sqrt(1/sqrtN)*dftmtx(sqrtN); % 1D unitary DFT matrix
indxF = reshape([1:sqrtN/2;sqrtN:-1:sqrtN/2+1],sqrtN,1); 
F1s = F1(indxF,:);

W1 = zeros(sqrtN); % 1D unitary DWT matrix
for i=1:sqrtN, ei = zeros(sqrtN,1); ei(i)=1; W1(:,i) = mdwt(ei,h,D); end

F2s = kron(F1s,F1s); % 2D unitary DFT matrix
W2 = kron(W1,W1); % 2D unitary DWT matrix

% combined matrix
A2 = F2s*W2';

% plot
figure(2); clf;
subplot(121)
imagesc(abs(A2)); colormap gray; title('DFT2 * DWT2''')
axis('square'); axis('tight'); axis('equal')
drawnow

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% now try to 2D reorderings 

switch 0
 case 0 
  % simple diagonal sorting
  [dum,indx] = sort(abs(diag(A2)),'descend'); A2s = A2(indx,indx); 
 case 1
  % sparse reverse Cuthill-McKee
  if 0
    % no sparsification
    indx = symrcm(abs(A2)); A2s = A2(indx,indx); 
  else
    % sparsification
    A2t=A2; [asort,indx]=sort(abs(A2(:))); A2t(abs(A2)<asort(floor(0.5*N^2)))=0;
    indx = symrcm(abs(A2t)); A2s = A2(indx,indx); 
  end
 case 2
  % hungarian alg
  indx = munkres(-abs(A2)); A2s = A2(:,indx);
 otherwise
  error('nope')
end

% plot
figure(2); 
subplot(122)
imagesc(abs(A2s)); colormap gray; title('resorted DFT2 * DWT2''')
axis('square'); axis('tight'); axis('equal')
drawnow


